LLM-Assisted Code Cleaning For Training Accurate Code Generators

Natural language to code generation is an important application area of LLMs and has received wide attention from the community. The majority of relevant studies have exclusively concentrated on increasing the quantity and functional correctness of training sets while disregarding other stylistic elements of programs. More recently, data quality has garnered a lot of interest and multiple works have showcased its importance for improving performance. In this work, we investigate data quality for code and find that making the code more structured and readable leads to improved code generation performance of the system. We build a novel data-cleaning pipeline that uses these principles to transform existing programs by 1.) renaming variables, 2.) modularizing and decomposing complex code into smaller helper sub-functions, and 3.) inserting natural-language based plans via LLM based transformations. We evaluate our approach on two challenging algorithmic code generation benchmarks and find that fine-tuning CodeLLaMa-7B on our transformed modularized programs improves the performance by up to 30% compared to fine-tuning on the original dataset. Additionally, we demonstrate improved performance from using a smaller amount of higher-quality data, finding that a model fine-tuned on the entire original dataset is outperformed by a model trained on 15% of our cleaned dataset. Even in comparison to closed-source models, our models outperform the much larger AlphaCoder models.

==> figures/results/plot.py <==
import numpy as np
from scipy.interpolate import make_interp_spline, BSpline, interp1d, PchipInterpolator


import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

# formatting

plt.rcParams.update(
    {
        "text.usetex": True,
        "font.family": "sans-serif",
        "font.sans-serif": "Helvetica",
        "font.size": 18,
        "text.latex.preamble": [r"\usepackage{sfmath} \boldmath"],
    }
)


num_samples = [1314, 2618, 5389, 10641, 16355, 22456]
remod_results = [15.7, 18.1, 18.3, 20.2, 22.0, 22.5]
base_results = [12.7, 15.2, 15.0, 15.9, 16.8, 17.2]


num_samples = [1314, 2618, 10641, 16355, 22456]
remod_results = [15.7, 18.1, 20.2, 22.0, 22.5]
base_results = [12.7, 15.5, 16.9, 17.8, 18.4]


num_samples_interp = np.linspace(min(num_samples), max(num_samples), 200)

remod_results_interp = PchipInterpolator(num_samples, remod_results)
base_results_interp = PchipInterpolator(num_samples, base_results)
# remod_results_interp = make_interp_spline(num_samples, remod_results, k=3)
# base_results_interp = make_interp_spline(num_samples, base_results, k=3)

remod_results_interp = remod_results_interp(num_samples_interp)
base_results_interp = base_results_interp(num_samples_interp)

plt.plot(num_samples, remod_results, label=r"$\mathcal{D}_{mod}$")
plt.plot(num_samples, base_results, label=r"$\mathcal{D}_{orig}$")

plt.xlabel("Number of training samples")
plt.ylabel(r"\textsc{Pass@}1")
plt.legend(loc="lower right")
# plt.xscale("log")

# latex bold xtick and ytick values
plt.xticks(fontsize=18, fontweight="bold")
plt.yticks(fontsize=18, fontweight="bold")
plt.grid(True, which="both", axis="both", ls="-", color="0.65")


plt.savefig("figures/results/plot.pdf", bbox_inches="tight")
plt.close()

plt.plot(num_samples_interp, remod_results_interp, label=r"$\mathcal{D}_{mod}$")
plt.plot(num_samples_interp, base_results_interp, label=r"$\mathcal{D}_{orig}$")

plt.xlabel("Number of training samples")
plt.ylabel(r"\textsc{Pass@}1")
plt.legend(loc="lower right")
# plt.xscale("log")

# latex bold xtick and ytick values
plt.xticks(fontsize=18, fontweight="bold")
plt.yticks(fontsize=18, fontweight="bold")
plt.grid(True, which="both", axis="both", ls="-", color="0.65")


plt.savefig("figures/results/plot_interp.pdf", bbox_inches="tight", dpi=200)

